Learned Offline Query Planning via Bayesian Optimization

Analytics database workloads often contain queries that are executed repeatedly. Existing optimization techniques generally prioritize keeping optimization cost low, normally well below the time it takes to execute a single instance of a query. If a given query is going to be executed thousands of times, could it be worth investing significantly more optimization time? In contrast to traditional online query optimizers, we propose an offline query optimizer that searches a wide variety of plans and incorporates query execution as a primitive. Our offline query optimizer combines variational auto-encoders with Bayesian optimization to find optimized plans for a given query. We compare our technique to the optimal plans possible with PostgreSQL and recent RL-based systems over several datasets, and show that our technique finds faster query plans.

==> figures/plot.py <==
import matplotlib.pyplot as plt
import pandas as pd


def measure_text(ax, text, fontsize):
    f = plt.figure()
    r = f.canvas.get_renderer()
    t = plt.text(0.5, 0.5, text, fontsize=fontsize, rotation=90)

    bb = t.get_window_extent(renderer=r).transformed(ax.transData.inverted())
    width = bb.width
    height = bb.height
    plt.close(f)
    return (width, height)


def autolabel(ax, bars, ylim, fontsize=None, ymin=0):
    for bar in bars:
        height = bar.get_height()
        label = f"{round(height, 2)}"
        label_position_y = max(
            ymin,
            min(
                height + (ylim * 0.02),
                # Subtract width (because label is rotated 90 degrees)
                (ylim * 0.98) - measure_text(ax, label, fontsize or 8)[1],
            ),
        )  # Keep label within chart boundary

        # If the bar is taller than our ylim, adjust label position and add arrow
        if height > ylim:
            ax.annotate(
                label,
                xy=(bar.get_x() + bar.get_width() / 2, ylim),
                xytext=(bar.get_x() + bar.get_width() / 2, label_position_y),
                textcoords="data",
                ha="center",
                va="bottom",
                arrowprops=dict(arrowstyle="-|>", color="black"),
                rotation=90,
                fontsize=fontsize,
            )
        else:
            ax.text(
                bar.get_x() + bar.get_width() / 2,
                label_position_y,
                label,
                ha="center",
                va="bottom",
                rotation=90,
                fontsize=fontsize,
            )


def create_percentage_difference_plot(
    ax, df, method="gpt4o", baseline="BAO_re_eval", top_k=50
):
    # Calculate percentage difference
    df["percent_diff"] = (
        (df[f"{method}_top_{top_k}"] - df[baseline]) / df[baseline] * 100
    )

    # Sort by percentage difference
    df_sorted = df.sort_values("percent_diff")

    # Create the plot
    bars = ax.bar(df_sorted["task"], df_sorted["percent_diff"])
    plt.grid(axis="y", linestyle="--")

    ax.set_ylim(-100, 100)
    ax.set_xlim(-0.5, len(df_sorted["task"]) - 0.5)

    # Color the bars
    for bar in bars:
        if bar.get_height() < 0:
            bar.set_color("tab:blue")
        else:
            bar.set_color("tab:orange")

    autolabel(ax, bars, 100, fontsize=6)

    # Customize the plot
    ax.axhline(y=0, color="black", linestyle="-", linewidth=0.5)
    # ax.set_title(f"Percentage diff of {method}_top_{top_k} compared to {baseline}")
    ax.set_xlabel("Query")
    ax.set_ylabel("% Difference")
    # ax.set_ylabel("% difference")
    # plt.xticks(rotation=45, ha="right")
    # Disable xticks
    ax.set_xticks([])
    # plt.tight_layout()


df = pd.read_csv("aggregated_results.csv")
# for k in range(1, 51):
#     fig = create_percentage_difference_plot(
#         df, method="gpt4o_mini", baseline="bao_init", top_k=k
#     )
#     fig.savefig(f"llm_{k}_vs_bao.png")
plt.rcParams["figure.constrained_layout.use"] = True
plt.rcParams.update({"font.size": 28})
fig, (ax1, ax2) = plt.subplots(2, 1, figsize=(12, 8))

create_percentage_difference_plot(
    ax1, df, method="gpt4o_mini", baseline="bao_init", top_k=50
)
# fig.savefig("within_template_50.png", dpi=300)
# fig.savefig("within_template_50.pdf")

cross_template_df = pd.read_csv("aggregated_results_val_on_task_10_11.csv")
create_percentage_difference_plot(
    ax2, cross_template_df, method="llm_bo_top10", baseline="bao_init", top_k=50
)
# fig.savefig("cross_template_50.png", dpi=300)
# fig.savefig("cross_template_50.pdf")
fig.savefig("llm.pdf")


def stacked_percentage_difference_plot(df, methods, baseline, top_k):

    df1 = df.copy()
    df2 = df.copy()
    df3 = df.copy()

    # Calculate percentage difference
    df1["percent_diff"] = (
        (df[f"{methods[0]}_top_{top_k}"] - df[baseline]) / df[baseline] * 100
    )
    df2["percent_diff"] = (
        (df[f"{methods[1]}_top_{top_k}"] - df[baseline]) / df[baseline] * 100
    )
    df3["percent_diff"] = (
        (df[f"{methods[2]}_top_{top_k}"] - df[baseline]) / df[baseline] * 100
    )

    # Sort by percentage difference
    df1_sorted = df1.sort_values("percent_diff")
    df2_sorted = df2.sort_values("percent_diff")
    df3_sorted = df3.sort_values("percent_diff")

    # Create the plot
    fig, (ax1, ax2, ax3) = plt.subplots(3, 1, figsize=(12, 12))

    bars1 = ax1.bar(df1_sorted["task"], df1_sorted["percent_diff"])
    bars2 = ax2.bar(df2_sorted["task"], df2_sorted["percent_diff"])
    bars3 = ax3.bar(df3_sorted["task"], df3_sorted["percent_diff"])

    # make max and min percentage to be 200 and -200
    for ax in [ax1, ax2, ax3]:
        ax.set_ylim(-100, 100)

    # Color the bars
    for bar in bars1 + bars2 + bars3:
        if bar.get_height() < 0:
            bar.set_color("blue")
        else:
            bar.set_color("orange")

    # Customize the plot
    for i, ax in enumerate([ax1, ax2, ax3]):
        ax.axhline(y=0, color="black", linestyle="-", linewidth=0.5)
        ax.set_xlabel("Task")
        ax.set_ylabel("Percentage Difference (%)")
        ax.set_title(methods[i])
        # plt.xticks(rotation=45, ha="right")
        # Disable xticks
        ax.set_xticks([])

    fig.suptitle(f"Percentage diff for k={top_k} compared to {baseline}")
    plt.tight_layout()

    return fig


# for k in range(1, 51):
#     fig = stacked_percentage_difference_plot(
#         cross_template_df,
#         methods=["llm_bo_top10", "llm_bao", "llm_postgres"],
#         baseline="bao_init",
#         top_k=k,
#     )
#     fig.savefig(f"{k}_stacked_cross_template.png")


# fig = create_percentage_difference_plot(
#     cross_template_df, method="llm_bo_top10", baseline="bao_init", top_k=15
# )
# fig.savefig("bo_cross_template.png")

# fig = create_percentage_difference_plot(
#     cross_template_df, method="llm_bao", baseline="bao_init", top_k=15
# )
# fig.savefig("bao_cross_template.png")

# fig = create_percentage_difference_plot(
#     cross_template_df, method="llm_postgres", baseline="bao_init", top_k=15
# )
# fig.savefig("pg_cross_template.png")

